T2K measurements of muon neutrino and antineutrino disappearance using $3.13\times 10^{21}$ protons on target

We report measurements by the T2K experiment of the parameters $\theta_{23}$ and $\Delta m^2_{32}$ which govern the disappearance of muon neutrinos and antineutrinos in the three-flavor PMNS neutrino oscillation model at T2K's neutrino energy and propagation distance. Utilizing the ability of the experiment to run with either a mainly neutrino or a mainly antineutrino beam, muon-like events from each beam mode are used to measure these parameters separately for neutrino and antineutrino oscillations. Data taken from $1.49 \times 10^{21}$ protons on target (POT) in neutrino mode and $1.64 \times 10^{21}$ POT in antineutrino mode are used. The best-fit values obtained by T2K were $\sin^2\left(\theta_{23}\right)=0.51^{+0.06}_{-0.07} \left(0.43^{+0.21}_{-0.05}\right)$ and $\Delta m^2_{32}=2.47^{+0.08}_{-0.09} \left(2.50^{+0.18}_{-0.13}\right)$\evmass for neutrinos (antineutrinos). No significant differences between the values of the parameters describing the disappearance of muon neutrinos and antineutrinos were observed. An analysis using an effective two-flavor neutrino oscillation model where the sine of the mixing angle is allowed to take non-physical values larger than 1 is also performed to check the consistency of our data with the three-flavor model. Our data were found to be consistent with a physical value for the mixing angle.

==> mergeLatex.sh <==
#! /bin/sh

tmpFile=./tmp-mergeLatex

if [ $# -eq 2 ]
  then
# have to run this script twice because of nested \input commands
# first pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $1 > $tmpFile
# second pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $tmpFile > $2
    /bin/rm $tmpFile
  else
    echo "Usage: mergeLatex.sh input-filename output-filename"
    echo "  include '.tex' suffix in filenames"
fi



